Towards a First Step to Understand the Cryptocurrency Stealing Attack on Ethereum

We performed the first systematic study of a new attack on Ethereum that steals cryptocurrencies. The attack is due to the unprotected JSON-RPC endpoints existed in Ethereum nodes that could be exploited by attackers to transfer the Ether and ERC20 tokens to attackers-controlled accounts. This study aims to shed light on the attack, including malicious behaviors and profits of attackers. Specifically, we first designed and implemented a honeypot that could capture real attacks in the wild. We then deployed the honeypot and reported results of the collected data in a period of six months. In total, our system captured more than 308 million requests from 1,072 distinct IP addresses. We further grouped attackers into 36 groups with 59 distinct Ethereum accounts. Among them, attackers of 34 groups were stealing the Ether, while other 2 groups were targeting ERC20 tokens. The further behavior analysis showed that attackers were following a three-steps pattern to steal the Ether. Moreover, we observed an interesting type of transaction called zero gas transaction, which has been leveraged by attackers to steal ERC20 tokens. At last, we estimated the overall profits of attackers. To engage the whole community, the dataset of captured attacks is released on https://github.com/zjuicsr/eth-honey.

==> m.sh <==
git fetch github
git merge github/master --allow-unrelated-histories
git push


==> src/4.1.1.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np

df = pd.read_excel('4.1.1.xlsx')
fig, ax1= plt.subplots()
#ax3=ax1
ax2 = ax1.twinx()
ax1.plot(df['date2'],df['TIME'],'k-')
ax2.plot(df['date2'],df['IP'],'k.')
ax1.scatter(df['date2'],df['ERROR'], s=50, facecolors='none', edgecolors='r')

y1_ticks = np.arange(0, 10000000, 1000000)
ax1.set_ylim(ymin=0,ymax=10000000)
ax2.set_ylim(ymin=0,ymax=160)
ax2.set_xlim(xmin=1,xmax=196)
y2_ticks = np.arange(0, 140,20)
ax1.set_xticks([1,16,31,46,61,76,91,106,121,136,151,166,181,196])
ax1.set_xticklabels(('7/1','7/16','7/31','8/15','8/30','10/31','11/15','11/30','12/15','12/30','1/14','1/29','2/13','2/28'))
ax1.set_yticklabels(('0','1,000,000', '2,000,000', '3,000,000','4,000,000', '5,000,000', '6,000,000','7,000,000', '8,000,000', '9,000,000'))

ax1.set_ylabel(u'# of RPC requests')
ax2.set_ylabel(u'# of distinct IP  addresses')
ax1.set_yticks(y1_ticks)
ax2.set_yticks(y2_ticks)
plt.savefig('4.1.1.pdf', bbox_inches='tight')
plt.show()


==> src/draw_attackernum.py <==
import csv
import numpy as np
import matplotlib.pyplot as plt
g=open('/home/iimp/analys/block-price.csv','r')
f=open('/home/iimp/analys/victimnum.csv','r')
reader=csv.reader(f)
x=[]
y=[]
dic={}
#print('0')
next(reader,None)
start=5200000
interval=100000
fig=plt.figure()
ax=fig.add_subplot(2,1,1)
# ax1=fig.add_subplot(3,1,1)
# ax2=fig.add_subplot(3,1,2)
# ax3=fig.add_subplot(3,1,3)
count=0
for i in reader:
	#print(int(i[0]))
	if(int(i[1])<start):
		continue
		#print('2')
	if(int(i[1])>start+interval):
		x.append(start/100000)
		start+=interval
		y.append(count)
		count=0
		dic={}
	if i[0] in dic:
		continue
	dic[i[0]]=1
	count+=1
ax.plot(x,y,color='g',marker='o',label='victimnum')
# plt.plot(x,y)
#----------------------------------------------
reader=csv.reader(g)
x=[]
y=[]
dic={}
start=5200000
interval=10000
#print('0')
next(reader,None)
count=0
for i in reader:
	if(int(i[0])<start):
		continue
	if(int(i[0])>6000000):
		continue
	if(int(i[0])>start+interval):
		x.append(start/100000)
		start+=interval
		y.append(count)
		count=0
		dic={}
	if(i[2] in dic):
		continue
	dic[i[2]]=1
	count+=1
ax.plot(x,y,color='r',label='attackernum')
g.close()
#----------------------------------------------
g=open('/home/iimp/analys/block-price.csv','r')
reader=csv.reader(g)
start=5100000
interval=100000
x=[]
y=[]
next(reader,None)
ax2=fig.add_subplot(2,1,2)
for i in reader:

	print(i[0])
	if(int(i[0])<start):
		continue
	if(int(i[0])>6000000):
		continue
	x.append(int(i[0])/100000.0)

	y.append(int(i[1]))
ax2.plot(x,y,color='b',label='gasPrice')
ax.legend(loc='best')
ax2.legend(loc='best')
ax2.set_ylabel('gasPrice')
ax.set_ylabel('Number')
ax2.set_xlim([52,60])
ax.set_xlim([52,60])
ax2.set_xlabel('Block number in 100,000 interval')
plt.subplots_adjust(hspace=0)
plt.show()
f.close()
g.close()


























f.close()

==> src/gas.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np

df = pd.read_excel('gas.xlsx')
fig, ax= plt.subplots()

x=df['Group']
y =df['Gas']
z = df['Ave']
plt.xticks(np.arange(1, 9, 1))

plt.semilogy()
#ax.set_yticks(np.arange(0, 13000, 1000))
#ax.set_yticklabels(('0','1,000','2,000','3,000','4,000','5,000','6,000','7,000','8,000','9,000','10,000','11,000','12,000'))

for i in range(0,8):
	plt.text(x[i], y[i], '%.0f' % y[i], ha='center', va= 'bottom')

plt.text(x[0], z[7]+3, '%.0f' % z[7], ha='center', va= 'bottom')

plt.bar(x,y,alpha=0.3,color='gray', label="Attacker")

plt.plot(x,z,"k--",color='black', label="Normal")

ax.legend()
plt.xlabel("Group Number")
plt.ylabel("Gas Price (Gwei)") 
plt.savefig('gas.pdf', bbox_inches='tight')
